Policy Gradient as a Proxy for Dynamic Oracles in Constituency Parsing

Dynamic oracles provide strong supervision for training constituency parsers with exploration, but must be custom defined for a given parser's transition system. We explore using a policy gradient method as a parser-agnostic alternative. In addition to directly optimizing for a tree-level metric such as F1, policy gradient has the potential to reduce exposure bias by allowing exploration during training; moreover, it does not require a dynamic oracle for supervision. On four constituency parsers in three languages, the method substantially outperforms static oracle likelihood training in almost all settings. For parsers where a dynamic oracle is available (including a novel oracle which we define for the transition system of Dyer et al. 2016), policy gradient typically recaptures a substantial fraction of the performance gain afforded by the dynamic oracle.

==> split.sh <==
#!/bin/bash
qpdf --pages main.pdf  1-6 -- main.pdf paper.pdf
qpdf --pages main.pdf 7 -- main.pdf supplemental.pdf

